Noise effects for the Depolarizing Channel

The possibility of stochastic resonance of a quantum channel and hence the noise enhanced capacity of the channel is explored by considering the depolarizing channel. The fidelity of the channel is also considered. Although there is no clear evidence for noise enhanced capacity found, there is enhancement for the fidelity for the depolarizing channel. PACS number(s): 05.40.-a, 03.67.Hk

==> depol.nb <==
$DefaultFont={"Courier",13}
p1={{0,1},{1,0}};
p2={{0,-I},{I,0}};
p3={{1,0},{0,-1}};
A1=Sqrt[x] IdentityMatrix[2];
trcA1=A1;
A2=Sqrt[(1-x)/3] p1;
trcA2=A2;
A3=Sqrt[(1-x)/3] p3;
trcA3=A3;
A4=-I Sqrt[(1-x)/3] p2;
trcA4=Transpose[A4];
r=1/2 {{1+a3, a1  - a2 I},{a1 + a2 I, 1-a3}};
nrho=A1.r.trcA1+A2.r.trcA2+A3.r.trcA3+A4.r.trcA4;
eig=Eigenvalues[nrho];
H=Simplify[-eig[[1]] Log[eig[[1]],2]-eig[[2]] Log[eig[[2]],2]];
w11=A1.r.trcA1;
w12=A1.r.trcA2;
w13=A1.r.trcA3;
w14=A1.r.trcA4;
w21=A2.r.trcA1;
w22=A2.r.trcA2;
w23=A2.r.trcA3;
w24=A2.r.trcA4;
w31=A3.r.trcA1;
w32=A3.r.trcA2;
w33=A3.r.trcA3;
w34=A3.r.trcA4;
w41=A4.r.trcA1;
w42=A4.r.trcA2;
w43=A4.r.trcA3;
w44=A4.r.trcA4;
w={{w11[[1]][[1]]+w11[[2]][[2]], w12[[1]][[1]]+w12[[2]][[2]],
w13[[1]][[1]]+w13[[2]][[2]], w14[[1]][[1]]+w14[[2]][[2]]},
{w21[[1]][[1]]+w21[[2]][[2]], w22[[1]][[1]]+w22[[2]][[2]],
w23[[1]][[1]]+w23[[2]][[2]], w24[[1]][[1]]+w24[[2]][[2]]},
{w31[[1]][[1]]+w31[[2]][[2]], w32[[1]][[1]]+w32[[2]][[2]],
w33[[1]][[1]]+w33[[2]][[2]], w34[[1]][[1]]+w34[[2]][[2]]},
{w41[[1]][[1]]+w41[[2]][[2]], w42[[1]][[1]]+w42[[2]][[2]],
w43[[1]][[1]]+w43[[2]][[2]], w44[[1]][[1]]+w44[[2]][[2]]}
};                                                       
weig=Eigenvalues[w];
He=Simplify[-weig[[1]]*Log[weig[[1]],2]- weig[[2]]*Log[weig[[2]],2]-
   weig[[3]]*Log[weig[[3]],2]- weig[[4]]*Log[weig[[4]],2]];
f1=r.A1;
f2=r.A2;
f3=r.A3;
f4=r.A4;
f4t=r.trcA4;
F=Simplify[(f1[[1]][[1]]+f1[[2]][[2]])^2+(f2[[1]][[1]]+f2[[2]][[2]])^2+
(f3[[1]][[1]]+f3[[2]][[2]])^2+
(f4[[1]][[1]]+f4[[2]][[2]])*(f4t[[1]][[1]]+f4t[[2]][[2]])];
CI=H-He;
(*Fig a*) (*a1=1/10; a2=2/10; a3=3/10;*)
(*Fig b*) (*a1=8/10; a2=3/10; a3=1/10;*)
(*Fig b *) a1=5/10; a2=6/10; a3=5/10;
length=a1^2+a2^2+a3^2
ul=Table[{He, x},{x,0.0,0.99,0.04}];
pl=Table[{He,CI},{x,0.0,0.99,0.04}];
ol=Table[{He,F}, {x,0.0,0.99,0.04}];
vl=Table[{x,CI}, {x,0.0,0.99,0.04}];
i1=ListPlot[ul,PlotJoined->True,DisplayFunction -> Identity];
h1=ListPlot[pl,PlotJoined->True,PlotStyle->{Dashing[{0.04,0.01}]},
DisplayFunction -> Identity];
g1=ListPlot[ol,PlotJoined->True,PlotStyle->{Dashing[{0.01,0.01}]},
DisplayFunction -> Identity];
jl=ListPlot[vl,PlotJoined->True,PlotStyle->{Thickness[0.003]},
DisplayFunction -> Identity];
out2=Show[jl,i1,h1,g1,AxesLabel->{"  N","x,C,F"},PlotLabel->"  (c)",
DisplayFunction -> Identity];
Display["depc.eps",out2,"eps"]

